ChemArgus: Automated Scientific Diagnostics for Lab-Grade Multimodal Chemistry Reasoning: A Frontier Benchmark

Chemistry evaluation has moved past multiple-choice probes toward open-ended expert problems, yet the benchmarks that define the current frontier still score answer endpoints alone. Such scoring conflates memorized facts with stepwise derivation, treats visual and textual inputs as interchangeable, and confounds long-horizon planning with stepwise execution. These blind spots prevent any diagnosis of where the reasoning chain breaks in a model. We present ChemArgus, a competition-level chemistry benchmark drawn from chemistry competition material, textbooks, and research papers, whose scoring replaces the answer endpoint with three measurement properties. Fine-grained scoring grades every subquestion point by point with partial credit, so a score lands at the level of the step rather than the outcome. Multimodal capability is priced on every problem containing a real image, paired with a controlled text description, so visual understanding is measured against text on identical tasks. Diagnostic attribution reads paired metrics that share one scoring unit and differ only in context construction, so a gap between two scores isolates a single cause, namely integration, propagation, or local reasoning. GPT-5.6-Sol scores 23.2% on unassisted whole-problem solving against 28.8% and 30.4% under the two sequential metrics, a gap measuring the integration burden. Through rubric partial credit and these cause-isolating score gaps, ChemArgus shows not only whether a model answers chemistry correctly but where its reasoning chain fails, so that every score it reports doubles as a diagnosis, a readout of the chain rather than a verdict, aiming to guide language models step by step on their path toward chemistry expertise, one corrected step at a time, each step priced by the rubric, point by point.

==> scripts/make_chemargus_titlemark.py <==
# -*- coding: utf-8 -*-
"""
make_chemargus_titlemark.py -- the "ChemArgus" title wordmark as a PNG, cut
out of the LOCAL lualatex build of the paper, so the arXiv pdflatex copy keeps
the exact same title look (Nova Square face, emboldened, accent #3D207D)
without fontspec. Same idea as the sibling submission's make_titlemark.py:
the wordmark travels as artwork, not as type.

Why cut from the PDF instead of drawing from fonts/NovaSquare-Regular.ttf:
the local build emboldens the face through luaotfload (RawFeature
embolden=1.4, AutoFakeBold=2.2), and reproducing that stroke from the raw TTF
is guesswork. The rendered page IS the ground truth, so the mark is harvested
from it at high resolution.

Background keying is lossless: the wordmark sits on the flat cream panel, so
every pixel in the crop is a convex blend of cream and the accent ink
(verified: 0/196224 pixels off the blend line). Writing each pixel as
alpha-blended ink reproduces the exact same colour over the same cream.

Run after the local build changes the title typography. Requires the local
main.pdf at ../cosmos-report-template/main.pdf.
"""
import json
from pathlib import Path

import fitz
import numpy as np
from PIL import Image

CA_DIR = Path(__file__).resolve().parents[1]
LOCAL_PDF = CA_DIR.parent / "cosmos-report-template" / "main.pdf"
OUT_PNG = CA_DIR / "figures" / "titlemark_chemargus.png"
DPI = 600                      # harvest resolution; the mark displays at ~16pt
# Ink and ground sampled from the local render (declared cream #F4F1FB,
# accent #3D207D; MuPDF renders them one unit off).
INK = np.array([0x3D, 0x1F, 0x7D], float)
CREAM = np.array([0xF3, 0xF1, 0xFA], float)


def wordmark_span(page):
    """The page-1 title span set in NovaSquare, and its geometry in pt."""
    for block in page.get_text("rawdict")["blocks"]:
        for line in block.get("lines", []):
            for span in line["spans"]:
                text = "".join(ch["c"] for ch in span["chars"]).strip()
                if text == "ChemArgus" and "NovaSquare" in span["font"]:
                    bbox = fitz.Rect(span["bbox"])
                    x0, baseline = span["origin"]
                    return text, bbox, baseline
    raise SystemExit("title wordmark span not found in " + str(LOCAL_PDF))


def main():
    doc = fitz.open(LOCAL_PDF)
    page = doc[0]
    text, bbox, baseline = wordmark_span(page)
    scale = DPI / 72.0
    pix = page.get_pixmap(matrix=fitz.Matrix(scale, scale), clip=bbox)
    rgb = np.frombuffer(pix.samples, dtype=np.uint8).reshape(
        pix.height, pix.width, pix.n)[:, :, :3].astype(float)

    # Key out the cream: fraction t along the cream->ink line, then alpha.
    v = INK - CREAM
    vlen = np.linalg.norm(v)
    t = ((rgb - CREAM) @ v) / (vlen * vlen)
    t = np.clip(t, 0.0, 1.0)
    alpha = (255 * t).astype(np.uint8)
    flat = np.empty((pix.height, pix.width, 4), dtype=np.uint8)
    flat[:, :, :3] = np.rint(INK).astype(np.uint8)
    flat[:, :, 3] = alpha
    Image.fromarray(flat, "RGBA").save(OUT_PNG)

    h_pt = bbox.height
    shift_pt = bbox.y1 - baseline       # baseline offset from the box bottom
    print(json.dumps({
        "word": text,
        "local_bbox_pt": [round(v, 3) for v in bbox],
        "local_size_pt": round(h_pt, 4),
        "baseline_from_bottom_pt": round(shift_pt, 3),
        "png": str(OUT_PNG),
        "png_px": [pix.width, pix.height],
        "latex": (
            "\\raisebox{-%.3fpt}[0pt][0pt]{\\includegraphics[height=%.4fpt]"
            "{figures/titlemark_chemargus.png}}" % (shift_pt, h_pt)),
    }, indent=2))


if __name__ == "__main__":
    main()

